Stochastic Super-Resolution for Downscaling Time-Evolving Atmospheric Fields with a Generative Adversarial Network

Generative adversarial networks (GANs) have been recently adopted for super-resolution, an application closely related to what is referred to as "downscaling" in the atmospheric sciences: improving the spatial resolution of low-resolution images. The ability of conditional GANs to generate an ensemble of solutions for a given input lends itself naturally to stochastic downscaling, but the stochastic nature of GANs is not usually considered in super-resolution applications. Here, we introduce a recurrent, stochastic super-resolution GAN that can generate ensembles of time-evolving high-resolution atmospheric fields for an input consisting of a low-resolution sequence of images of the same field. We test the GAN using two datasets, one consisting of radar-measured precipitation from Switzerland, the other of cloud optical thickness derived from the Geostationary Earth Observing Satellite 16 (GOES-16). We find that the GAN can generate realistic, temporally consistent super-resolution sequences for both datasets. The statistical properties of the generated ensemble are analyzed using rank statistics, a method adapted from ensemble weather forecasting; these analyses indicate that the GAN produces close to the correct amount of variability in its outputs. As the GAN generator is fully convolutional, it can be applied after training to input images larger than the images used to train it. It is also able to generate time series much longer than the training sequences, as demonstrated by applying the generator to a three-month dataset of the precipitation radar data. The source code to our GAN is available at https://github.com/jleinonen/downscaling-rnn-gan.

==> anc/README.txt <==
Supplement to 

"Stochastic Super-Resolution for Downscaling Time-Evolving Atmospheric Fields with a Generative Adversarial Network"

by Jussi Leinonen, Daniele Nerini and Alexis Berne


Description:

This supplement contains a video (mchrzc-2017.mp4) made by applying the generator network described in the article to the June-August 2017 data of the MeteoSwiss weather radar network precipitation data (called MCH-RZC in the paper). The video generation is described in Section IV-E of the paper and a frame of the video is shown in Fig. 8. 

The supplement also includes 32 additional plots (examples-mchrzc-random-??.pdf and examples-goescod-random-??.pdf) to complement those shown in Figs. 2 and 3. Unlike those figures, these plots have been generated by sampling the datasets randomly. They also include more examples of the different realizations produced by the generator. These plots are intended to illustrate more widely the variety of scenes that the generator can process, which could only be done in a limited fashion in the main paper due to size constraints.


Size:

The size of the video file is 162 MB. The total size of the plots is 40 MB.


Player Information:

The video is an MPEG-4 Part 14 video file encoded in H.264 format. It should be viewable without installation of additional software in most modern operating systems. It can also be opened in most web browsers or, for example, the VLC media player.

The additional plots are in PDF format and may be viewed with any PDF viewer (e.g. Adobe Reader).


Packing List:

examples-goescod-random-00.pdf
examples-goescod-random-01.pdf
examples-goescod-random-02.pdf
examples-goescod-random-03.pdf
examples-goescod-random-04.pdf
examples-goescod-random-05.pdf
examples-goescod-random-06.pdf
examples-goescod-random-07.pdf
examples-goescod-random-08.pdf
examples-goescod-random-09.pdf
examples-goescod-random-10.pdf
examples-goescod-random-11.pdf
examples-goescod-random-12.pdf
examples-goescod-random-13.pdf
examples-goescod-random-14.pdf
examples-goescod-random-15.pdf
examples-mchrzc-random-00.pdf
examples-mchrzc-random-01.pdf
examples-mchrzc-random-02.pdf
examples-mchrzc-random-03.pdf
examples-mchrzc-random-04.pdf
examples-mchrzc-random-05.pdf
examples-mchrzc-random-06.pdf
examples-mchrzc-random-07.pdf
examples-mchrzc-random-08.pdf
examples-mchrzc-random-09.pdf
examples-mchrzc-random-10.pdf
examples-mchrzc-random-11.pdf
examples-mchrzc-random-12.pdf
examples-mchrzc-random-13.pdf
examples-mchrzc-random-14.pdf
examples-mchrzc-random-15.pdf
mchrzc-2017.mp4


Contact Information:

Jussi Leinonen, École polytechnique fédérale de Lausanne, jussi.leinonen@epfl.ch


